Cross-correlating Planck tSZ with RCSLenS weak lensing: Implications for cosmology and AGN feedback

We present measurements of the spatial mapping between (hot) baryons and the total matter in the Universe, via the cross-correlation between the thermal Sunyaev-Zeldovich (tSZ) map from Planck and the weak gravitational lensing maps from the Red Sequence Cluster Survey (RCSLenS). The cross-correlations are performed on the map level where all the sources (including diffuse intergalactic gas) contribute to the signal. We consider two configuration-space correlation function estimators, $\xi^{ y-\kappa}$ and $\xi^ {y-\gamma_{t}}$, and a Fourier space estimator, $C_{\ell}^{y-\kappa}$, in our analysis. We detect a significant correlation out to three degrees of angular separation on the sky. Based on statistical noise only, we can report 13$\sigma$ and 17$\sigma$ detections of the cross-correlation using the configuration-space $y-\kappa$ and $y-\gamma_{t}$ estimators, respectively. Including a heuristic estimate of the sampling variance yields a detection significance of 6$\sigma$ and 8$\sigma$, respectively. A similar level of detection is obtained from the Fourier-space estimator, $C_{\ell}^{y-\kappa}$. As each estimator probes different dynamical ranges, their combination improves the significance of the detection. We compare our measurements with predictions from the cosmo-OWLS suite of cosmological hydrodynamical simulations, where different galactic feedback models are implemented. We find that a model with considerable AGN feedback that removes large quantities of hot gas from galaxy groups and WMAP-7yr best-fit cosmological parameters provides the best match to the measurements. All baryonic models in the context of a Planck cosmology over-predict the observed signal. Similar cosmological conclusions are drawn when we employ a halo model with the observed `universal' pressure profile.

==> plots/.ipynb_checkpoints/plots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from math import*\n",
    "\n",
    "#import scipy as sp\n",
    "#from sklearn.gaussian_process import GaussianProcess\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "#from scipy import interpolate\n",
    "%matplotlib inline\n",
    "#import pandas as pd\n",
    "#from scipy.stats import norm\n",
    "#import matplotlib.mlab as mlab\n",
    "#from scipy.optimize import leastsq\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/AA/anaconda/envs/swc-python-3/lib/python3.5/site-packages/ipykernel/__main__.py:17: RuntimeWarning: divide by zero encountered in true_divide\n",
      "/Users/AA/anaconda/envs/swc-python-3/lib/python3.5/site-packages/ipykernel/__main__.py:17: RuntimeWarning: invalid value encountered in true_divide\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAANEAAACtCAYAAAAu2ppVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nVyIORyJciTgciXAl4nAk8v8cGaRdbJBsHQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10c3a6978>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import rc as rc\n",
    "font_config = {'family' : 'serif',\n",
    "               'weight' : 'ultralight',\n",
    "               'serif' : 'Times New Roman',\n",
    "               'size'   : 8.0}\n",
    "\n",
    "#matplotlib.rc('font', **font_config)\n",
    "#matplotlib.rc('text', usetex=True)\n",
    "rc('font', **font_config)\n",
    "rc('text', usetex=True)\n",
    "\n",
    "fig, (kappa_xi_plot) = plt.subplots(1, 1, figsize=(3.2, 2.5))\n",
    "fig.subplots_adjust(left=0.21, bottom=0.18)\n",
    "\n",
    "\n",
    "def nofz(x):\n",
    "    return  a*x*np.exp(-((x-b)/c)**2)+d*x*np.exp(-(((x-e)/f)**2)) + g *x * np.exp(-(((x-h)/i)**2))\n",
    "\n",
    "X=np.linspace(0,3,100)\n",
    "Y1=np.zeros(100)\n",
    "Y2=np.zeros(100)\n",
    "Y3=np.zeros(100)\n",
    "Y4=np.zeros(100)\n",
    "\n",
    "#nofz_18_26.dat\n",
    "a               = 2.94098      #    +/- 0.4749       (16.15%)\n",
    "b               = -0.443313    #    +/- 0.1237       (27.9%)\n",
    "c               = 1.02633      #    +/- 0.0476       (4.638%)\n",
    "d               = 1.58034      #    +/- 0.07481      (4.734%)\n",
    "e               = 0.403796     #    +/- 0.008276     (2.05%)\n",
    "f               = 0.252245     #    +/- 0.01179      (4.675%)\n",
    "g               = 0.383864     #    +/- 0.02161      (5.629%)\n",
    "h               = 0.815079     #    +/- 0.005414     (0.6642%)\n",
    "i               = 0.12152      #    +/- 0.007415     (6.102%)\n",
    "\n",
    "Y1 = nofz(X)\n",
    "plt.plot(X,Y1, 'r-', label='18-26') #, marker=\"o\", markersize=4)#, linestyle=“None”)\n",
    "\n",
    "\n",
    "#nofz_18_24.dat\n",
    "#--------------\n",
    "a               = 3.12613     #     +/- 0.4855       (15.53%)\n",
    "b               = -0.419477   #     +/- 0.1228       (29.28%)\n",
    "c               = 0.979038    #     +/- 0.04911      (5.016%)\n",
    "d               = 1.67784     #     +/- 0.07869      (4.69%)\n",
    "e               = 0.404498    #     +/- 0.007734     (1.912%)\n",
    "f               = 0.249909    #     +/- 0.01107      (4.43%)\n",
    "g               = 0.40038     #     +/- 0.02275      (5.682%)\n",
    "h               = 0.81342     #     +/- 0.005258     (0.6464%)\n",
    "i               = 0.120736    #     +/- 0.007358     (6.095%)\n",
    "\n",
    "Y2 = nofz(X)\n",
    "plt.plot(X,Y2, 'b-.', label='18-24')\n",
    "\n",
    "\n",
    "#nofz_21.5_23.dat\n",
    "#----------------\n",
    "\n",
    "a               = 0.439834     #    +/- 0.04229      (9.615%)\n",
    "b               = 0.799045     #    +/- 0.00741      (0.9273%)\n",
    "c               = 0.113482     #    +/- 0.01034      (9.111%)\n",
    "d               = 1.96922      #    +/- 0.2136       (10.85%)\n",
    "e               = 0.446873     #    +/- 0.007455     (1.668%)\n",
    "f               = 0.232804     #    +/- 0.01418      (6.091%)\n",
    "g               = 3.83709      #    +/- 0.7918       (20.64%)\n",
    "h               = -0.226616    #    +/- 0.2112       (93.19%)\n",
    "i               = 0.734107     #    +/- 0.09173      (12.5%)\n",
    "\n",
    "Y3 = nofz(X)\n",
    "plt.plot(X,Y3, 'g:', label='21.5-23')\n",
    "\n",
    "\n",
    "#nofz CFHT\n",
    "#----------------\n",
    "\n",
    "a               = 1.5     #    +/- 0.04229      (9.615%)\n",
    "b               = 0.7     #    +/- 0.00741      (0.9273%)\n",
    "c               = 0.32     #    +/- 0.01034      (9.111%)\n",
    "d               = 0.2      #    +/- 0.2136       (10.85%)\n",
    "e               = 1.2     #    +/- 0.007455     (1.668%)\n",
    "f               = 0.46 \n",
    "g               = 0.      #    +/- 0.7918       (20.64%)\n",
    "h               = 0.    #    +/- 0.2112       (93.19%)\n",
    "i               = 0.     #    +/- 0.09173      (12.5%)\n",
    "\n",
    "Y4 = nofz(X)\n",
    "plt.plot(X,Y4, 'k-', label='CFHTLens')\n",
    "plt.xlabel('z',fontsize=11)\n",
    "plt.ylabel('n(z)', fontsize=11)\n",
    "\n",
    "plt.legend ( frameon=False) #([\"Two terms only\"],[\"Two terms only\"])\n",
    "\n",
    "plt.savefig(\"nofz.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAMUAAACwCAYAAAC/16qCAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nCKUQCEwQSiEQmCCUQiAw4f8ByK4gU4vD4FcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10b914b70>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "font_config = {'family' : 'serif',\n",
    "               'weight' : 'ultralight',\n",
    "               'serif' : 'Times New Roman',\n",
    "               'size'   : 8.0}\n",
    "\n",
    "matplotlib.rc('font', **font_config)\n",
    "matplotlib.rc('text', usetex=True)\n",
    "\n",
    "fig, (theplot) = plt.subplots(1, 1, figsize=(3.2, 2.5))\n",
    "fig.subplots_adjust(left=0.21, bottom=0.18)\n",
    "\n",
    "\n",
    "data = np.loadtxt(\\\n",
    "\"/Users/AA/Dropbox/Projects/tSZ/RCSLens/plots_all/Joachim/Cell_y-kappa_RCS.txt\").T\n",
    "\n",
    "th = np.loadtxt(\\\n",
    "\"/Users/AA/Dropbox/Projects/tSZ/RCSLens/Halo-model_Yinzhe/Cell_ky_planck_RCS.dat\").T\n",
    "\n",
    "th2 = np.loadtxt(\\\n",
    "\"/Users/AA/Dropbox/Projects/tSZ/RCSLens/Halo-model_Yinzhe/Cell_ky_wmap_RCS.dat\").T\n",
    "\n",
    "\n",
    "sigma = 0.00742*10./60.\n",
    "ell = np.array(th[0][:2000])\n",
    "\n",
    "sigma2 = 0.00742*9.5/60. # the same as : sigma_Planck = 9.5/60.0/180.0*pi/(2.0*np.sqrt(2.0* np.log(2.0)))\n",
    "\n",
    "kernel = np.exp(-0.5*ell*(ell+1)*sigma**2)\n",
    "kernel2 = np.exp(-0.5*ell*(ell+1)*sigma2**2) # same as: Planck_smoothing = np.exp(-sigma_Planck**2*ell_ky**2/2.0)\n",
    "\n",
    "\n",
    "\n",
    "theplot.errorbar(data[0], data[1]* 1.e-15* data[0]**3, yerr=data[3]*1.e-15*data[0]**3, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "theplot.set_xlim(0,1950)\n",
    "\n",
    "#plt.errorbar(data[0], data[2]* 1.e-15* data[0]**3, yerr=data[3]*1.e-15*data[0]**3, marker=\"s\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "\n",
    "#plt.ylim(0,8e-6)\n",
    "\n",
    "theplot.plot(th[0][:2000], th[1][:2000]*kernel*kernel2* th[0][:2000]*2.*np.pi, \"--\", label = \"Planck\") #, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "#plt.plot(th[0][:2000], 0.42*th[1][:2000]*kernel*kernel2* th[0][:2000]*2.*np.pi, \"-.\", label = \"Planck, rescaled\") #, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "theplot.plot(th2[0][:2000], th2[1][:2000]*kernel*kernel2* th2[0][:2000]*2.*np.pi, label = \"WMAP7\") #, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "#plt.plot(th2[0][:2000], 0.77*th2[1][:2000]*kernel*kernel2* th2[0][:2000]*2.*np.pi, \":\",label = \"WMAP7-rescaled\") #, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "#plt.ylabel()\n",
    "theplot.set_xlabel(\"$\\ell$\")#, fontsize=10)\n",
    "theplot.set_ylabel(\"$\\ell^3 \\cal{C}_{\\ell}^{\\mathrm{y}-\\kappa}$\")#, fontsize=10)\n",
    "#theplot.set_ticklabel_format(axis='y', style='sci', scilimits=(-2,2))\n",
    "theplot.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "\n",
    "#plt.legend (fontsize=7, frameon=False) #([\"Two terms only\"],[\"Two terms only\"])\n",
    "theplot.legend (fontsize=\"small\", frameon=False) #([\"Two terms only\"],[\"Two terms only\"])\n",
    "\n",
    "#plt.tight_layout()\n",
    "\n",
    "fig.savefig(\"RCSLenS_ykappa_cell.pdf\")    \n",
    "#plt.savefig(\"RCSLenS_ykappa_cell_test.pdf\")    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAANgAAACyCAYAAAAgTwHRAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nmMAMI0JMYIYRIf8Pxlq8jog+pVQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f0486d8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "font_config = {'family' : 'serif',\n",
    "               'weight' : 'ultralight',\n",
    "               'serif' : 'Times New Roman',\n",
    "               'size'   : 8.0}\n",
    "\n",
    "matplotlib.rc('font', **font_config)\n",
    "matplotlib.rc('text', usetex=True)\n",
    "\n",
    "fig, (theplot) = plt.subplots(1, 1, figsize=(3.2, 2.5))\n",
    "fig.subplots_adjust(left=0.21, bottom=0.18)\n",
    "\n",
    "# This cell is dependent on the cell above !\n",
    "\n",
    "fieldlist =[\"CDE0047\",\"CDE0133\",\"CDE0310\", \"CDE0357\",\"CDE1040\",\"CDE1111\",\"CDE1514\",\"CDE2143\",\"CDE1645\",\"CDE2329\",\"CDE2338\",\"CDE1613\"]\n",
    "weight=[ 0.09509893,  0.04804765,  0.11229446,  0.04586757,  0.04565072,  0.11035049,   0.10862529,  0.04010045, \\\n",
    "        0.03990861,  0.11607271,0.06363346 ,  0.04099801]\n",
    "\n",
    "scale= '10'\n",
    "thetamax = '301'\n",
    "\n",
    "nbin= 15\n",
    "nrandom = 99\n",
    "ftime=0\n",
    "\n",
    "\n",
    "if len(weight)!= len(fieldlist):\n",
    "    print (\"*** There is a mimatch between weight and fieldlist vectors !!! ***\")\n",
    "\n",
    "Bsignal_stack=np.zeros(nbin)\n",
    "Bsignal_var_stack=np.zeros(nbin)\n",
    "\n",
    "Esignal_stack=np.zeros(nbin)\n",
    "Esignal_var_stack=np.zeros(nbin)\n",
    "\n",
    "EBsignal_stack=np.zeros(nbin)\n",
    "EBsignal_var_stack=np.zeros(nbin)\n",
    "\n",
    "for nfield,field in enumerate(fieldlist):\n",
    "\n",
    " for i in range(1,nrandom+1):\n",
    "\n",
    "    filename ='/Users/AA/Desktop/work/RCSLens/RCSLenS_data/random/'+field+'_correl_BXB_ran'+str(i)+'_s10_nbin-15_tmax-301.dat'\n",
    "    #print filename\n",
    "\n",
    "    array = np.loadtxt(filename)\n",
    "\n",
    "    if ftime==0:\n",
    "        ftime=1\n",
    "        theta = array.T[0]\n",
    "        xi_mean = array.T[1]  #*weights[i]#/sum(weights)#  /float(nfield)\n",
    "        xi_var = (array.T[1]**2) #*weights[i] #/sum(weights)\n",
    "\n",
    "    else:  \n",
    "        ftime += 1  \n",
    "        temp_xi_mean = array.T[1]  #*weights[i]#/sum(weights)#/float(nfield)\n",
    "        xi_mean = xi_mean + temp_xi_mean\n",
    "        temp_xi_var = (array.T[1]**2) #*weights[i]\n",
    "        xi_var = xi_var + temp_xi_var#/sum(weights)\n",
    "\n",
    "\n",
    " xi_mean = xi_mean/float(ftime) # sum(weights)\n",
    " xi_var = np.sqrt((xi_var/float(ftime) - xi_mean**2)/float(ftime))   \n",
    " #print xi_mean\n",
    "    \n",
    "    \n",
    "    \n",
    "    \n",
    " signalfile= '/Users/AA/Desktop/work/RCSLens/RCSLenS_data/'+field+'_BXB_s10.dat'\n",
    " Bsignaldata = np.loadtxt(signalfile)\n",
    " Bsignal = Bsignaldata.T[1]\n",
    " Bsignalvar = Bsignaldata.T[2]\n",
    "\n",
    " Bsignal_stack += (Bsignal-xi_mean)*weight[nfield]/np.float(nbin)\n",
    " Bsignal_var_stack += Bsignalvar*weight[nfield]/np.float(nbin)\n",
    "    \n",
    "   \n",
    "\n",
    " signalfile= '/Users/AA/Desktop/work/RCSLens/RCSLenS_data/'+field+'_EXE_s10.dat'\n",
    " Esignaldata = np.loadtxt(signalfile)\n",
    " Esignal = Esignaldata.T[1]\n",
    " Esignalvar = Esignaldata.T[2]\n",
    " \n",
    " Esignal_stack += (Esignal-xi_mean)*weight[nfield]/np.float(nbin)\n",
    " Esignal_var_stack += Esignalvar*weight[nfield]/np.float(nbin)\n",
    "    \n",
    " signalfile= '/Users/AA/Desktop/work/RCSLens/RCSLenS_data/'+field+'_EXB_s10.dat'\n",
    " EBsignaldata = np.loadtxt(signalfile)\n",
    " EBsignal = EBsignaldata.T[1]\n",
    " EBsignalvar = EBsignaldata.T[2]\n",
    " \n",
    "# EBsignal_stack += (EBsignal-xi_mean)*weight[nfield]/np.float(nbin)\n",
    " EBsignal_stack += (EBsignal)*weight[nfield]/np.float(nbin)\n",
    "\n",
    " EBsignal_var_stack += EBsignalvar*weight[nfield]/np.float(nbin)    \n",
    "\n",
    "theplot.set_ylim(-5.e-7,2.1e-6)\n",
    "theplot.errorbar (theta,Bsignal_stack, yerr=Bsignal_var_stack, label=\"$\\\\kappa_B - \\\\kappa_B$\", marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "\n",
    "theplot.errorbar (theta,EBsignal_stack, yerr=EBsignal_var_stack, label=\"$\\\\kappa_E - \\\\kappa_B$\", marker=\"s\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "\n",
    "    \n",
    "    \n",
    "theplot.set_xlabel(\"$\\\\vartheta \\mathrm{[arcmin]}$\", fontsize=10)\n",
    "theplot.set_ylabel(\"$\\\\xi^{(\\\\vartheta)}$\", fontsize=10)\n",
    "\n",
    "theplot.ticklabel_format(axis='y', style='sci', scilimits=(-2,2))\n",
    "theplot.legend ( fontsize=\"small\",frameon=False) #([\"Two terms only\"],[\"Two terms only\"])\n",
    "#plt.tight_layout()\n",
    "\n",
    "fig.savefig(\"fields_BXB_stack.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAANgAAACyCAYAAAAgTwHRAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nZZFG11J0AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10c3bacf8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "font_config = {'family' : 'serif',\n",
    "               'weight' : 'ultralight',\n",
    "               'serif' : 'Times New Roman',\n",
    "               'size'   : 8.0}\n",
    "\n",
    "matplotlib.rc('font', **font_config)\n",
    "matplotlib.rc('text', usetex=True)\n",
    "\n",
    "fig, (theplot) = plt.subplots(1, 1, figsize=(3.2, 2.5))\n",
    "fig.subplots_adjust(left=0.21, bottom=0.18)\n",
    "\n",
    "yE = np.loadtxt(\"/Users/AA/Desktop/work/RCSLens/correl_milca_finalkappaE_big_18_24_s14_nbin-15_tmax-301.txt\").T\n",
    "theplot.errorbar(yE[0], yE[1], yerr=yE[2], label = \"$\\mathrm{y}-\\\\kappa_E$\", marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "yB = np.loadtxt(\"/Users/AA/Desktop/work/RCSLens/correl_milca_finalkappaB_big_18_24_s14_nbin-15_tmax-301.txt\").T\n",
    "theplot.errorbar(yB[0], yB[1], yerr=yB[2], label = \"$\\mathrm{y}-\\\\kappa_B$\", marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "\n",
    "theplot.set_xlabel(\"$\\\\vartheta \\mathrm{[arcmin]}$\", fontsize=10)\n",
    "theplot.set_ylabel(\"$\\\\xi^{\\mathrm{y}-\\\\kappa} (\\\\vartheta)$\", fontsize=10)\n",
    "\n",
    "theplot.ticklabel_format(axis='y', style='sci', scilimits=(-2,2))\n",
    "theplot.legend ( fontsize=\"small\",frameon=False) #([\"Two terms only\"],[\"Two terms only\"])\n",
    "#plt.tight_layout()\n",
    "\n",
    "fig.savefig(\"tSZXB.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAANgAAACyCAYAAAAgTwHRAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10e01e1d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "font_config = {'family' : 'serif',\n",
    "               'weight' : 'ultralight',\n",
    "               'serif' : 'Times New Roman',\n",
    "               'size'   : 8.0}\n",
    "\n",
    "matplotlib.rc('font', **font_config)\n",
    "matplotlib.rc('text', usetex=True)\n",
    "\n",
    "fig, (theplot) = plt.subplots(1, 1, figsize=(3.2, 2.5))\n",
    "fig.subplots_adjust(left=0.21, bottom=0.18)\n",
    "\n",
    "yE = np.loadtxt(\"/Users/AA/Desktop/work/RCSLens/correl_milca_finalkappaE_big_18_24_s14_nbin-15_tmax-301.txt\").T\n",
    "theplot.errorbar(yE[0], yE[1], yerr=yE[2], label = \"$\\mathrm{y}-\\\\kappa_\\mathrm{E}$\", marker=\"o\", markersize=3,linestyle=\"None\")\n",
    "\n",
    "yB = np.loadtxt(\"/Users/AA/Desktop/work/RCSLens/correl_milca_finalkappaB_big_18_24_s14_nbin-15_tmax-301.txt\").T\n",
    "theplot.errorbar(yB[0], yB[1], yerr=yB[2], label = \"$\\mathrm{y}-\\\\kappa_\\mathrm{B}$\", marker=\"s\", markersize=3,linestyle=\"None\")\n",
    "\n",
    "yran = np.loadtxt(\"/Users/AA/Desktop/work/RCSLens/correl_milca_random-mean_nbin-15_tmax-301.txt\").T\n",
    "theplot.errorbar(yran[0], yran[1], yerr=yran[2], label = \"$\\mathrm{y}-\\\\kappa_\\mathrm{ran}$\", marker=\"d\", markersize=3,linestyle=\"None\")\n",
    "\n",
    "\n",
    "theplot.set_xlabel(\"$\\\\vartheta \\mathrm{[arcmin]}$\", fontsize=10)\n",
    "theplot.set_ylabel(\"$\\\\xi^{\\mathrm{y}-\\\\kappa} (\\\\vartheta)$\", fontsize=10)\n",
    "\n",
    "theplot.ticklabel_format(axis='y', style='sci', scilimits=(-2,2))\n",
    "theplot.legend ( fontsize=\"small\",frameon=False) #([\"Two terms only\"],[\"Two terms only\"])\n",
    "#plt.tight_layout()\n",
    "\n",
    "fig.savefig(\"tSZXB.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "font_config = {'family' : 'serif',\n",
    "               'weight' : 'ultralight',\n",
    "               'serif' : 'Times New Roman',\n",
    "               'size'   : 8.0}\n",
    "\n",
    "matplotlib.rc('font', **font_config)\n",
    "matplotlib.rc('text', usetex=True)\n",
    "\n",
    "fig, (theplot) = plt.subplots(1, 1, figsize=(3.2, 2.5))\n",
    "\n",
    "#yE = np.loadtxt(\"/Users/AA/Desktop/work/RCSLens/correl_milca_finalkappaE_big_18_24_s14_nbin-15_tmax-301.txt\").T\n",
    "theplot.errorbar(yE[0], yE[1], yerr=yE[2], label = \"$\\mathrm{y}-\\\\kappa_\\mathrm{E}$\", marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "#yB = np.loadtxt(\"/Users/AA/Desktop/work/RCSLens/correl_milca_finalkappaB_big_18_24_s14_nbin-15_tmax-301.txt\").T\n",
    "theplot.errorbar(yB[0], yB[1], yerr=yB[2], label = \"$\\mathrm{y}-\\\\kappa_\\mathrm{B}$\", marker=\"s\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "#yran = np.loadtxt(\"/Users/AA/Desktop/work/RCSLens/correl_milca_random-mean_nbin-15_tmax-301.txt\").T\n",
    "theplot.errorbar(yran[0], yran[1], yerr=yran[2], label = \"$\\mathrm{y}-\\\\kappa_\\mathrm{ran}$\", marker=\"d\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "\n",
    "theplot.set_xlabel(\"$\\\\vartheta \\mathrm{[arcmin]}$\", fontsize=10)\n",
    "theplot.set_ylabel(\"$\\\\xi^{\\mathrm{y}-\\\\kappa} (\\\\vartheta)$\", fontsize=10)\n",
    "\n",
    "theplot.ticklabel_format(axis='y', style='sci', scilimits=(-2,2))\n",
    "theplot.legend ( frameon=False) #([\"Two terms only\"],[\"Two terms only\"])\n",
    "#plt.tight_layout()\n",
    "\n",
    "#plt.savefig(\"tSZXgammar.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOYAAACyCAYAAABWdbNaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n6P9Ncz/LzrEfQwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10c3f99e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "font_config = {'family' : 'serif',\n",
    "               'weight' : 'ultralight',\n",
    "               'serif' : 'Times New Roman',\n",
    "               'size'   : 8.0}\n",
    "\n",
    "matplotlib.rc('font', **font_config)\n",
    "matplotlib.rc('text', usetex=True)\n",
    "\n",
    "#fig = plt.subplots(1, 1, figsize=(2.5, 2))\n",
    "\n",
    "fig = plt.figure(figsize=(3.2, 2.5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "corrmat = np.loadtxt(\"/Users/AA/Dropbox/Projects/tSZ/RCSLens/Covmat_Fourier.txt\").T\n",
    "\n",
    "#ax.matshow(corrmat)#, fignum=100, cmap=plt.cm.gray)\n",
    "cax = ax.matshow(corrmat, cmap=plt.cm.gray_r)\n",
    "ax.xaxis.set_ticks_position('bottom')\n",
    "ax.yaxis.set_ticks_position('left')\n",
    "\n",
    "ax.set_xticklabels([ 0, 290,   670,  1050,  1430,  1810])\n",
    "ax.set_yticklabels([0,   290,   670,  1050,  1430,  1810])\n",
    "\n",
    "ax.set_ylabel(\"$\\\\ell$\", fontsize=10)\n",
    "ax.set_xlabel(\"$\\\\ell$\", fontsize=10)\n",
    "\n",
    "fig.colorbar(cax)\n",
    "plt.show()\n",
    "fig.tight_layout()\n",
    "\n",
    "\n",
    "fig.savefig(\"RCSLenS_kappa_cell_coeff.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x10aea8668>"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAKkAAACJCAYAAABXeRgZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nJd7zfwf7WhYbd8iQAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10af7ce48>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from mpl_toolkits.axes_grid1 import make_axes_locatable\n",
    "\n",
    "font_config = {'family' : 'serif',\n",
    "               'weight' : 'ultralight',\n",
    "               'serif' : 'Times New Roman',\n",
    "               'size'   : 8.0}\n",
    "\n",
    "matplotlib.rc('font', **font_config)\n",
    "matplotlib.rc('text', usetex=True)\n",
    "\n",
    "#fig = plt.subplots(1, 1, figsize=(2.5, 2))\n",
    "\n",
    "fig = plt.figure(figsize=(2.5, 2))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "\n",
    "im = ax.imshow(corrmat, interpolation=\"nearest\", aspect=\"equal\") #, **kwargs)\n",
    "cax = make_axes_locatable(ax).append_axes(\"right\", size = \"5%\", pad = 0.05)\n",
    "plt.colorbar(im, cax=cax)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOMAAACxCAYAAAA2yAqwAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nICmjhISFICmjhISF8P9VM7ZKExs6/wAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10d719780>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "font_config = {'family' : 'serif',\n",
    "               'weight' : 'ultralight',\n",
    "               'serif' : 'Times New Roman',\n",
    "               'size'   : 8.0}\n",
    "\n",
    "matplotlib.rc('font', **font_config)\n",
    "matplotlib.rc('text', usetex=True)\n",
    "\n",
    "fig, (kappa_xi_plot) = plt.subplots(1, 1, figsize=(3.2, 2.5))\n",
    "fig.subplots_adjust(left=0.21, bottom=0.18)\n",
    "\n",
    "\n",
    "data = np.loadtxt(\\\n",
    "\"/Users/AA/Dropbox/Projects/tSZ/RCSLens/plots_all/Joachim/Cell_y-kappa_RCS.txt\").T\n",
    "\n",
    "sims = np.loadtxt(\\\n",
    "\"/Users/AA/Dropbox/Projects/tSZ/RCSLens/plots_all/Joachim/Cell_y-kappa_sims.txt\").T\n",
    "\n",
    "plt.xlim(0,1950)\n",
    "\n",
    "#plt.ylim(0,8e-6)\n",
    "ell = AGN8wmap[0]\n",
    "plt.plot(ell, sims[2]* ell**3* 1.e-13, \"k--\", label = \"AGN8.0,\\n Planck\") #, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "plt.plot(ell, sims[1]* ell**3* 1.e-13, \"k-\", label = \"AGN 8.0\")#, WMAP7\") #, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "plt.plot(ell, sims[5]* ell**3* 1.e-13, \"r:\", label = \"AGN 8.5\")#, WMAP7\") #, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "plt.plot(ell, sims[6]* ell**3* 1.e-13, \"b--\", label = \"AGN 8.7\")#, WMAP7\") #, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "plt.plot(ell, sims[4]* ell**3* 1.e-13, \"m--\", label = \"REF\")#, WMAP7\") #, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "plt.plot(ell, sims[3]* ell**3* 1.e-13, \"g-\", label = \"NOCOOL\")#, WMAP7\") #, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "plt.errorbar(data[0], data[1]* 1.e-15* data[0]**3, yerr=data[3]*1.e-15*data[0]**3, marker=\"o\", markersize=4,linestyle=\"None\")\n",
    "\n",
    "#plt.ylabel()\n",
    "plt.xlabel(\"$\\ell$\", fontsize=10)\n",
    "plt.ylabel(\"$\\ell^3 \\cal{C}_{\\ell}^{\\mathrm{y}-\\kappa}$\", fontsize=10)\n",
    "plt.ticklabel_format(axis='y', style='sci', scilimits=(-2,2))\n",
    "\n",
    "plt.legend ( fontsize = 7,frameon=False) #([\"Two terms only\"],[\"Two terms only\"])\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"RCSLenS_ykappa_cell_sims.pdf\")    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

